High-accuracy variational Monte Carlo for frustrated magnets with deep neural networks

We show that neural quantum states based on very deep (4--16-layered) neural networks can outperform state-of-the-art variational approaches on highly frustrated quantum magnets, including quantum-spin-liquid candidates. We focus on group convolutional neural networks (GCNNs) that allow us to impose space-group symmetries on our ans\"atze. We achieve state-of-the-art ground-state energies for the $J_1-J_2$ Heisenberg models on the square and triangular lattices, in both ordered and spin-liquid phases, and discuss ways to access low-lying excited states in nontrivial symmetry sectors. We also compute spin and dimer correlation functions for the quantum paramagnetic phase on the triangular lattice, which do not indicate either conventional or valence-bond ordering.

==> dimerdimer3L2.py <==
#triangular J1J2

import numpy as np
import netket as nk 
from math import pi
from jax.scipy.sparse.linalg import cg
import flax
import json
from itertools import permutations
from functools import partial
import jax
from flax import linen as nn
from jax import numpy as jnp
from jax.scipy.special import logsumexp
import netket.experimental as nkx
from netket.utils.group.planar import D
from netket.utils.group.axial import C, reflection_group
from netket.utils import HashableArray
from jax.nn.initializers import normal
from math import pi
from matplotlib import pyplot as plt
from reduced_parameter_layers import DenseSymmFFT, DenseEquivariantFFT
import os
import sys

#Use layers with less parameters instead of mask

sym = reflection_group(axis=[0,1,0]) @ C(n=6) 
L = 6
features = 6
layers = 8
lr = 5e-3
n_samples = 4096
J2 = float(sys.argv[1])
config = int(sys.argv[2])

filename = 'datafiles/' + str(3*L*L) + "_" + str(J2) + "_ΓA1_" + str(features) + '_' + str(layers) 

graph = nk.graph.Lattice(basis_vectors = [[1,0],[3/2,3**0.5/2]],extent=[3*L,L],point_group=D(6),max_neighbor_order=2)
sym_graph = nk.graph.Lattice(basis_vectors = [[0,0,1],[1,0,0],[3/2,3**0.5/2,0]],extent=[2,3*L,L],point_group=sym,max_neighbor_order=2)

symmetries = HashableArray(np.asarray(sym_graph.space_group()))
#product_table = HashableArray(sym_graph.space_group().product_table)
#np.save('pt_' + str(3*L*L),np.asarray(product_table))
product_table = HashableArray(np.load('pt_' + str(3*L*L) + '.npy'))

sites = graph.n_nodes

first_neighbors = np.asarray([[1,0],[-1,1],[-2,1],[-1,0],[1,-1],[2,-1]])
second_neighbors = np.asarray([[0,1],[-3,2],[-3,1],[0,-1],[3,-2],[3,-1]])

mask_inp = np.zeros([sites])
mask_inp[0] = 1

for pair in first_neighbors:
    mask_inp[L*(pair[0]%(3*L)) + pair[1]%L] = 1

for pair in second_neighbors:
    mask_inp[L*(pair[0]%(3*L)) + pair[1]%L] = 1

for pair in 2*first_neighbors:
    mask_inp[L*(pair[0]%(3*L)) + pair[1]%L] = 1
    

inp_indices = np.argwhere(mask_inp==1).ravel()
inp_indices = np.concatenate((inp_indices,inp_indices+3*L*L),0)

def mask_to_indices(mask):
  mask = np.expand_dims(mask,(0,2))
  mask = np.repeat(mask,12,axis=2)
  mask = np.repeat(mask,2,axis=0)

  mask = mask.ravel()

  return np.argwhere(mask==1).ravel()

eq_indices = mask_to_indices(mask_inp)

def complexify(x):

  return jax.lax.complex(*jnp.split(x,2,1))

class GCNN_parity(nn.Module):

  def setup(self):

    self.input = DenseSymmFFT(space_group=symmetries,features=features,shape=[2,3*L,L],kernel_indices=tuple(inp_indices),use_bias=False)
    self.hidden = [DenseEquivariantFFT(product_table=product_table,features=features,shape=[2,3*L,L],kernel_indices=tuple(eq_indices),use_bias=False) for layer in range(layers)]

  @nn.compact
  def __call__(self,x):

    x = jnp.expand_dims(x,1)
    x = self.input(jnp.concatenate((x,-1*x),-1))

    for i in range(layers):
      x = jax.nn.selu(x)
      x = self.hidden[i](x)

    return logsumexp(complexify(x),axis=(-2,-1))

ma = GCNN_parity()

hi = nk.hilbert.Spin(s=0.5, total_sz = 0, N=graph.n_nodes)

sa = nk.sampler.MetropolisExchange(hilbert=hi,n_chains=n_samples,graph=graph,d_max=2)

vstate = nk.vqs.MCState(sampler=sa, model=ma, n_samples=n_samples,n_discard_per_chain=4,chunk_size=n_samples)
with open(filename + '.mpack','rb') as f:
  vstate = flax.serialization.from_bytes(vstate,f.read())

heisenberg = np.array([[1, 0, 0, 0],[0, -1, 2, 0],[0, 2, -1, 0],[0, 0, 0, 1]])
dimer_dimer = np.kron(heisenberg,heisenberg)

s2 = []
for i in range(3*L*L):

  xi = i // L
  yi = i % L

  edges = []

  for j in range(3*L*L):
    xj = j // L
    yj = j % L

    if config == 0:
      edges.append((j,L*((xj + 1)%(3*L)) + yj,L*((xj + xi)%(3*L)) + (yj + yi)%L,L*((xj + xi + 1)%(3*L)) + (yj + yi)%L))
    if config == 1:
      edges.append((j,L*((xj + 1)%(3*L)) + yj,L*((xj + xi)%(3*L)) + (yj + yi)%L,L*((xj + xi - 1)%(3*L)) + (yj + yi + 1)%L))
    if config == 2:
      edges.append((j,L*((xj + 1)%(3*L)) + yj,L*((xj + xi)%(3*L)) + (yj + yi)%L,L*((xj + xi - 2)%(3*L)) + (yj + yi + 1)%L))

  ha = nk.operator.LocalOperator(hilbert=hi,operators=[dimer_dimer/(3*L*L) for i in range(len(edges))],acting_on=edges)
  s2.append(vstate.expect(ha))

rs = np.asarray([i.mean for i in s2])
vs = np.asarray([i.variance for i in s2])

np.save(filename + '_dimer_' + str(config) + '_mean',rs)
np.save(filename + '_dimer_' + str(config) + '_var',vs)




